Intervene or Trust CLIP? Competence-Gated Adaptation for Source-Free Cross-Domain Few-Shot Learning

Source-free cross-domain few-shot learning (SF-CDFSL) adapts a pre-trained vision-language model such as CLIP to a distant target domain from a handful of labeled images, without access to source data. Recent methods improve the fine-tuning of CLIP with token-level interventions and apply them in the same way to every target domain. In this paper, we find that whether an intervention helps depends on how well frozen CLIP already recognizes the target domain: in 5-way 1-shot tasks, intervening improves accuracy by 0.72 points where frozen CLIP misclassifies most support images, but lowers it by 1.31 points where frozen CLIP already classifies them well, and the support set of a single episode suffices to tell the two cases apart; a bias-variance analysis explains both. Based on this finding, we propose Competence-Gated Adaptation (CoGA), which measures frozen CLIP's accuracy and margin on the labeled support set and decides, before training, whether to intervene on the visual tokens or to trust CLIP by fusing the adapted prediction with the frozen one. CoGA adds no trainable parameters and uses no query labels. On the four BSCD-FSL target domains, CoGA achieves the best average accuracy, 59.56% (1-shot) and 68.96% (5-shot), outperforms ATHA and TIR by at least 2.82 and 1.39 points on the same episodes, and consistently improves three further backbones, three parameter-efficient fine-tuning frameworks and five further target domains.

==> build.sh <==
#!/bin/bash
# Build main.tex and supp.tex, updating their embedded cross-document labels until stable.
set -e
cd "$(dirname "$0")"
export PATH=/data/lhy/texlive/2026/bin/aarch64-linux:$PATH
PY=/data/miniconda3/envs/ascend/bin/python3
: > build.log
run() { env -u http_proxy -u https_proxy -u all_proxy latexmk -pdf -interaction=nonstopmode "$1" >> build.log 2>&1 \
        || { grep -n "^!" "${1%.tex}.log"; exit 1; }; }
for i in 1 2 3; do
    run main.tex; a=$($PY tools/cvpr_xref.py main.aux supp.tex)
    run supp.tex; b=$($PY tools/cvpr_xref.py supp.aux main.tex)
    [[ $a == unchanged* && $b == unchanged* ]] && break
done
run main.tex
cp main.pdf paper.pdf
$PY - <<'PY'
import re
import fitz
last = int(re.search(r"\\newlabel\{end:main\}\{\{[^}]*\}\{(\d+)\}", open("main.aux").read()).group(1))
bad = {f: len(re.findall(r"(Reference|Citation) .* undefined|multiply defined|has been referenced but does not exist",
                         open(f).read())) for f in ("main.log", "supp.log")}
print(f"paper.pdf: {len(fitz.open('paper.pdf'))} pages (last line of the main text on page {last}"
      f"{'' if last <= 8 else ' -- OVER THE LIMIT'}); supp.pdf: {len(fitz.open('supp.pdf'))} pages; "
      f"undefined, duplicate or dangling labels: {bad}")
PY


==> tools/cvpr_xref.py <==
"""Update the embedded cross-document labels in main.tex or supp.tex from the other document's .aux.
Usage: python3 tools/cvpr_xref.py main.aux supp.tex
       python3 tools/cvpr_xref.py supp.aux main.tex
"""
import os
import sys


def group(s, i):
    """End index (exclusive) of the brace group that starts at s[i] == '{'."""
    d = 0
    for j in range(i, len(s)):
        d += {"{": 1, "}": -1}.get(s[j], 0)
        if d == 0:
            return j + 1
    raise ValueError(s)


def labels(aux):
    out = []
    for line in open(aux, encoding="utf-8", errors="replace"):
        if not line.startswith("\\newlabel{"):
            continue
        k_end = group(line, 9)
        key, v_end = line[9:k_end], group(line, k_end)
        val = line[k_end:v_end]
        if not key.endswith("@cref}"):      # hyperref's form {{number}{page}{title}{anchor}{file}}: set the file
            f, i = [], 1
            while i < len(val) - 1:
                e = group(val, i)
                f.append(val[i:e])
                i = e
            if len(f) == 5:
                f[4] = "{" + PDF + "}"
            val = "{" + "".join(f) + "}"
        out.append(f"\\newlabel{key}{val}")
    return out


aux, target = sys.argv[1], sys.argv[2]
PDF = {"main.aux": "paper.pdf", "supp.aux": "supp.pdf"}[os.path.basename(aux)]
begin = "% BEGIN AUTO-GENERATED CROSS-DOCUMENT LABELS"
end = "% END AUTO-GENERATED CROSS-DOCUMENT LABELS"
with open(target, encoding="utf-8") as f:
    old = f.read()
assert old.count(begin) == old.count(end) == 1, target
start = old.index(begin) + len(begin)
stop = old.index(end, start)
block = "\n" + "\n".join(labels(aux)) + "\n"
new = old[:start] + block + old[stop:]
if new != old:
    with open(target, "w", encoding="utf-8") as f:
        f.write(new)
print("changed" if new != old else "unchanged", target)

